Kinetic Simulations of Instabilities and Particle Acceleration in Cylindrical Magnetized Relativistic Jets

Relativistic magnetized jets, such as those from AGN, GRBs and XRBs, are susceptible to current- and pressure-driven MHD instabilities that can lead to particle acceleration and non-thermal radiation. Here we investigate the development of these instabilities through 3D kinetic simulations of cylindrically symmetric equilibria involving toroidal magnetic fields with electron-positron pair plasma. Generalizing recent treatments by Alves et al. (2018) and Davelaar et al. (2020), we consider a range of initial structures in which the force due to toroidal magnetic field is balanced by a combination of forces due to axial magnetic field and gas pressure. We argue that the particle energy limit identified by Alves et al. (2018) is due to the finite duration of the fast magnetic dissipation phase. We find a rather minor role of electric fields parallel to the local magnetic fields in particle acceleration. In all investigated cases a kink mode arises in the central core region with a growth timescale consistent with the predictions of linearized MHD models. In the case of a gas-pressure-balanced (Z-pinch) profile, we identify a weak local pinch mode well outside the jet core. We argue that pressure-driven modes are important for relativistic jets, in regions where sufficient gas pressure is produced by other dissipation mechanisms.

==> figs/configuration_prod_fmix1.py <==
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from scipy import special

c = 299792458e2
e = 4.8032068e-10
me = 9.1093897e-28
sigma_T = 6.6524587159e-25
mec2 = me*c*c

Checking_Rpeak = False
#f_mix = 1.0
NX = 1152
B0 = 1.0
Te = 1.0e4
#alpha = 1.0
#alpha0 = alpha + 2.0
NR = NX/2
rho0 = mec2/(e*B0)
rhoc = Te*rho0
#xmax = rho0/1.28*NX
xmax = rhoc/1.28*NX
Rmax = xmax/2.0
R0 = 0.1*Rmax
beta_drift_max = 0.5
#n_ratio = 10.0
Bz2_intC = 1.0e-3
print 'rho0,rhoc:',rho0,rhoc

dr = Rmax/NR
r = np.arange(dr/2.0,Rmax,dr)
print 'min/max/shape r/R0:',np.min(r)/R0,np.max(r)/R0,r.shape

h = special.kn(1,1.0/Te)/special.kn(2,1.0/Te)
kappa = 1.0 + Te/(3.0*Te + h - 1.0)
print 'h,kappa:',h,kappa

def B_phi0(r,alpha):
  return B0*(r/R0)**(-alpha)

def cutoff_index(alpha):
  return alpha + 1.0

def cutoff(r,s):
  return (r/R0)**s / (1.0 + (r/R0)**s)

def B_phi(r,alpha):
  s = cutoff_index(alpha)
  return B_phi0(r,alpha) * cutoff(r,s) * cutoff(Rmax-r,s)

def B_phi_Mizuno(r,zeta):
  B_z = B0 / (1.0 + (r/R0)**2)**zeta
  return B_z*R0/r * np.sqrt(((1.0+(r/R0)**2)**(2.0*zeta) - 1.0 - 2.0*zeta*(r/R0)**2)/(2.0*zeta-1.0))

def B_phi_Alves(r):
  return (B0/2.0)*(r/R0)*np.exp(1.0-r/R0)

def B_phi_ONeill_sin(r):
  return (B0/2.0)*(1.0-np.cos(2.0*np.pi*r/Rmax))

def dB_phi(r,alpha):
  s = cutoff_index(alpha)
  return B_phi(r,alpha)*(-alpha*(1.0/r) + s/r/(1.0+(r/R0)**s) - s/(Rmax-r)/(1.0+((Rmax-r)/R0)**s))

def dB_phi0(r,alpha):
  return -B_phi0(r,alpha)*(alpha/r)

def drB_phi(r,alpha):
  return B_phi(r,alpha) + r*dB_phi(r,alpha)

def B_phi_r_drB_phi(r,alpha):
  return B_phi(r,alpha)*drB_phi(r,alpha)/r

def local_alpha(r,alpha):
  return dB_phi(r,alpha) / B_phi(r,alpha) * r

def local_alpha0(r,alpha):
  return dB_phi0(r,alpha) / B_phi0(r,alpha) * r


s_n = 0.0
def eta(r):
  eta = ((r/R0)**s_n + 1.0)**(-1)
  return eta / np.max(eta)


rows = 2
cols = 4 
plt.clf()
plt.gcf().set_size_inches(3.5*cols,3.5*rows)
plt1 = plt.subplot(rows,cols,1)
plt2 = plt.subplot(rows,cols,2)
plt3 = plt.subplot(rows,cols,3)
plt4 = plt.subplot(rows,cols,4)
plt5 = plt.subplot(rows,cols,5)
plt6 = plt.subplot(rows,cols,6)
plt7 = plt.subplot(rows,cols,7)
plt8 = plt.subplot(rows,cols,8)


#***********
# FIRST ROW
#***********
print 'THE ALPHA_BHI SERIES FOR F_MIX = 1:'
arr_alpha = [1.5,1.0,0.5,0.0]
N = len(arr_alpha)
for i in range(N):
  alpha = arr_alpha[i]
  f_mix = 1.0
  print 'alpha =',alpha, ' f_mix =', f_mix
  
  B_z2 = np.cumsum(B_phi_r_drB_phi(r,alpha)*dr)*(1.0-f_mix)*(-2.0)
  B_z2 -= np.min(B_z2)
  B_z2 += Bz2_intC*np.max(B_z2)
  B_z = np.sqrt(B_z2)
  B_tot = np.sqrt(B_phi(r,alpha)**2 + B_z**2)
  
  if (f_mix < 1.0):
    J_phi = B_phi(r,alpha)/B_z*(B_phi(r,alpha)/r + dB_phi(r,alpha))*(1.0-f_mix)
  else:
    J_phi = r*0.0
  J_phi /= (4.0*np.pi/c)
  
  J_z = drB_phi(r,alpha)/r
  J_z /= (4.0*np.pi/c)
  #print '  min/max J_z:',np.min(J_z),np.max(J_z)
  
  dP_dr = -B_phi(r,alpha) * drB_phi(r,alpha) * f_mix / (4.0*np.pi*r)
  
  arr_nratio = [10.0,100.0]
  if (alpha == 1.5):
    arr_nratio = [10.0]
  for n_ratio in arr_nratio:
    print 'n_ratio =',n_ratio
    P = np.cumsum(dP_dr*dr)
    P_min = np.min(P)
    P -= P_min
    P_max = np.max(P)
    
    if (f_mix == 0.0):
      J_mod = np.sqrt(J_phi**2 + J_z**2)
      beta_drift = J_mod / (c*e*eta(r))
      n0 = np.max(beta_drift) / beta_drift_max
    else:
      n_max = P_max / (Te*mec2)
      n0 = n_max / n_ratio
    
    P0 = n0*Te*mec2
    P += P0
    n = P / (Te*mec2)
    ne = n / 2.0
    n_max = np.max(n)
    print '  min/max n:',np.min(n),np.max(n)
    
    w = n*mec2*(4.0*Te+h)
    sigma_hot_Bphi_r = B_phi(r,alpha)**2 / (4.0*np.pi*w)
    sigma_hot_Btot_r = B_tot**2 / (4.0*np.pi*w)
    print '  min/max sigma_hot_Btot:',np.min(sigma_hot_Btot_r),np.max(sigma_hot_Btot_r)
    
    if Checking_Rpeak:
      Int_1 = np.cumsum(B_phi(r,alpha)/(r/R0))[-1]
      Int0 = np.cumsum(B_phi(r,alpha))[-1]
      Int1 = np.cumsum(B_phi(r,alpha)*r/R0)[-1]
      Int2 = np.cumsum(B_phi(r,alpha)*(r/R0)**2)[-1]
      R0_1 = Int0 / Int_1
      R10 = Int1 / Int0
      R21 = Int2 / Int1

      power = 5
      Int_2 = np.cumsum((B_phi(r,alpha)**power)/(r/R0))[-1]
      Int3 = np.cumsum((B_phi(r,alpha)**power))[-1]
      Int4 = np.cumsum((B_phi(r,alpha)**power)*r/R0)[-1]
      Int5 = np.cumsum((B_phi(r,alpha)**power)*(r/R0)**2)[-1]
      R3_2 = Int3 / Int_2
      R43 = Int4 / Int3
      R54 = Int5 / Int4
      #print '  Int0,Int1,Int2:',Int0,Int1,Int2
      print '  R0_1/R0,R10/R0,R21/R0:',R0_1,R10,R21
    
      ipeak = np.argmax(B_phi(r,alpha))
      R_peak = r[ipeak]/R0
      print '  R_peak/R0:',R_peak
    

    if f_mix == 1.0:
      col = mpl.cm.jet((-alpha+2.0)/2.0)
      ls1 = '-'
      lab1 = r'$\alpha_{B\phi}$ = %g'%(-alpha)
      if (n_ratio == 100.0):
        ls1 = '--'
        lab1 = ''
      plt1.plot(r/R0,B_phi(r,alpha),c=col,ls=ls1,lw=2,label=lab1)
      #plt1.plot(r/R0,B_z,c=col,ls=':',lw=2,label='')
      plt2.plot(r/R0,J_z/(c*e*n_max),c=col,ls=ls1,lw=2,label=lab1)
      plt3.plot(r/R0,n/np.max(n),c=col,ls=ls1,lw=2,label=lab1)
      plt4.plot(r/R0,sigma_hot_Btot_r,c=col,ls=ls1,lw=2,label=lab1)

      if Checking_Rpeak:
        plt1.scatter(R0_1,0.1,c=col,marker='o')
        plt1.scatter(R10,0.2,c=col,marker='+')
        plt1.scatter(R21,0.3,c=col,marker='P')
        plt1.scatter(R3_2,0.4,c=col,marker='o')
        plt1.scatter(R43,0.5,c=col,marker='+')
        plt1.scatter(R54,0.6,c=col,marker='P')

      plt1.plot(r/R0,B_phi_Mizuno(r,1.0),c='k',ls=':',lw=2)
      plt1.plot(r/R0,B_phi_Alves(r),c='k',ls='--',lw=2)
      plt1.plot(r/R0,B_phi_ONeill_sin(r)*0.7,c='k',ls='-.',lw=2)



#************
# SECOND ROW
#************
print
print 'THE F_MIX SERIES FOR ALPHA_BPHI = -1:'
arr_f_mix = [1.0,0.75,0.5,0.25,0.0]
N = len(arr_f_mix)
for i in range(N):
  alpha = 1.0
  f_mix = arr_f_mix[i]
  print 'alpha =',alpha, ' f_mix =', f_mix
  
  B_z2 = np.cumsum(B_phi_r_drB_phi(r,alpha)*dr)*(1.0-f_mix)*(-2.0)
  B_z2 -= np.min(B_z2)
  B_z2 += Bz2_intC*np.max(B_z2)
  B_z = np.sqrt(B_z2)
  B_tot = np.sqrt(B_phi(r,alpha)**2 + B_z**2)
  
  if (f_mix < 1.0):
    J_phi = B_phi(r,alpha)/B_z*(B_phi(r,alpha)/r + dB_phi(r,alpha))*(1.0-f_mix)
  else:
    J_phi = r*0.0
  J_phi /= (4.0*np.pi/c)
  
  J_z = drB_phi(r,alpha)/r
  J_z /= (4.0*np.pi/c)
  
  dP_dr = -B_phi(r,alpha) * drB_phi(r,alpha) * f_mix / (4.0*np.pi*r)
  
  arr_nratio = [10.0]#,100.0]
  if (f_mix == 0.0):
    arr_nratio = [1.0]
  if (f_mix == 0.25) or (f_mix == 0.75):
    arr_nratio = [10.0]
  for n_ratio in arr_nratio:
    print 'n_ratio =',n_ratio
    P = np.cumsum(dP_dr*dr)
    P_min = np.min(P)
    P -= P_min
    P_max = np.max(P)
    
    if (f_mix == 0.0):
      J_mod = np.sqrt(J_phi**2 + J_z**2)
      beta_drift = J_mod / (c*e*eta(r))
      n0 = np.max(beta_drift) / beta_drift_max
      #print '  max(J_mod),max(beta_drift):',np.max(J_mod),np.max(beta_drift)
    else:
      n_max = P_max / (Te*mec2)
      n0 = n_max / n_ratio
    #print '  n0:',n0
    
    P0 = n0*Te*mec2
    P += P0
    n = P / (Te*mec2)
    ne = n / 2.0
    n_max = np.max(n)
    print '  min/max n:',np.min(n),np.max(n)
    
    #print '  min/max J_phi/(c*e*n0):',np.min(J_phi/(c*e*n0)),np.max(J_phi/(c*e*n0))
    #print '  min/max J_z/(c*e*n0):',np.min(J_z/(c*e*n0)),np.max(J_z/(c*e*n0))
    
    w = n*mec2*(4.0*Te+h)
    sigma_hot_Bphi_r = B_phi(r,alpha)**2 / (4.0*np.pi*w)
    sigma_hot_Btot_r = B_tot**2 / (4.0*np.pi*w)
    print '  min/max sigma_hot_Btot:',np.min(sigma_hot_Btot_r),np.max(sigma_hot_Btot_r)
    

    if (True): #(alpha == 1.0):
      col = mpl.cm.jet(f_mix/2.0)
      ls3 = '-'
      lab3 = r'$f_{\rm mix}$ = %g'%(f_mix)
      if (n_ratio == 100.0):
        ls3 = '--'
        lab3 = ''
      plt5.plot(r/R0,B_z,c=col,lw=2,label=lab3)
      #plt5.plot(r/R0,B_z/B_phi(r,alpha)*r/R0,c=col,lw=2,label=lab3)
      plt6.plot(r/R0,J_phi/(c*e*n_max),c=col,ls=ls3,lw=2,label=lab3)
      plt8.plot(r/R0,sigma_hot_Btot_r,c=col,ls=ls3,lw=2,label=lab3)
      if (f_mix in [0.0,1.0]):
        plt7.plot(r/R0,n/np.max(n),c=col,ls=ls3,lw=2,label=lab3)
      if (f_mix == 1.0) and (n_ratio == 10.0):
        plt5.plot(r/R0,B_phi(r,alpha),c='k',ls=':',lw=2)
        plt6.plot(r/R0,J_z/(c*e*n_max),c='k',ls=':',lw=2)

#plt4.plot([0,10],[8]*2,c='k',ls=':')
#plt8.plot([0,10],[8]*2,c='k',ls=':')



plt1.set_title(r'$f_{\rm mix} = 1$: $B_\phi$ / $B_0$')
plt1.set_xlabel(r'$r$ / $R_0$')
plt1.set_xticks(range(int(Rmax/R0)+2))
plt1.set_xlim(0,10)
plt1.set_ylim(0,1)
plt1.minorticks_on()
plt1.grid(c='0.5',ls=':')

plt2.set_title(r'$f_{\rm mix} = 1$: $J_z/cen_{\rm max}$')
plt2.set_xlabel(r'$r$ / $R_0$')
plt2.set_xticks(range(int(Rmax/R0)+2))
#plt2.set_yticks(np.arange(-3,7+1))
plt2.set_xlim(0,10)
plt2.set_ylim(-0.02,0.17)
plt2.minorticks_on()
plt2.grid(c='0.5',ls=':')
#plt2.legend(loc=0,fontsize=10)

plt3.set_title(r'$f_{\rm mix} = 1$: $n/n_{\rm max} = P/P_{\rm max}$')
plt3.set_xlabel(r'$r$ / $R_0$')
plt3.set_xticks(range(int(Rmax/R0)+2))
plt3.set_xlim(0,10)
plt3.set_ylim(0,1.02)
plt3.minorticks_on()
plt3.grid(c='0.5',ls=':')
plt3.legend(loc=0,fontsize=10)

#plt4.legend(loc='best',fontsize=11)
plt4.set_title(r'$f_{\rm mix} = 1$: $\sigma_{\rm hot}$')
plt4.set_xlabel(r'$r$ / $R_0$')
plt4.set_xticks(range(int(Rmax/R0)+2))
plt4.set_xlim(0,10)
#plt4.set_ylim(0,2.5)
plt4.set_yscale('log')
plt4.set_ylim(0.01,10)
plt4.minorticks_on()
plt4.grid(c='0.5',ls=':')


plt5.set_title(r'$\alpha_{B\phi} = -1$: $B_z/B_0$')
plt5.set_xlabel(r'$r$ / $R_0$')
plt5.set_xticks(range(int(Rmax/R0)+2))
plt5.set_xlim(0,10)
plt5.set_ylim(0,1)
plt5.minorticks_on()
plt5.grid(c='0.5',ls=':')
plt5.legend(loc=0,fontsize=10)
plt5.text(4,0.25,r'$B_\phi/B_0$')

plt6.set_title(r'$\alpha_{B\phi} = -1$: $J_{\phi} / cen_{\rm max}$')
plt6.set_xlabel(r'$r$ / $R_0$')
plt6.set_xticks(range(int(Rmax/R0)+2))
#plt6.set_yticks(np.arange(-3,7+1))
plt6.set_xlim(0,10)
plt6.set_ylim(-0.02,0.17)
plt6.minorticks_on()
plt6.grid(c='0.5',ls=':')

plt7.set_title(r'$\alpha_{B\phi} = -1$: $n/n_{\rm max} = P/P_{\rm max}$')
plt7.set_xlabel(r'$r$ / $R_0$')
plt7.set_xticks(range(int(Rmax/R0)+2))
plt7.set_xlim(0,10)
plt7.set_ylim(0,1.02)
plt7.minorticks_on()
plt7.grid(c='0.5',ls=':')
#plt7.legend(loc=0,fontsize=10)

#plt8.legend(loc='best',fontsize=11)
plt8.set_title(r'$\alpha_{B\phi} = -1$: $\sigma_{\rm hot}$')
plt8.set_xlabel(r'$r$ / $R_0$')
plt8.set_xticks(range(int(Rmax/R0)+2))
plt8.set_xlim(0,10)
#plt8.set_ylim(0,2.5)
plt8.set_yscale('log')
plt8.set_ylim(0.01,4)#10)
plt8.minorticks_on()
plt8.grid(c='0.5',ls=':')
#plt8.legend(loc='best',fontsize=10)

plt.tight_layout()
print 'saving figures'
#plt.savefig('configuration_prod_fmix1.png',format='png')
plt.savefig('configuration_prod_fmix2.pdf',format='pdf')
#plt.savefig('configuration_prod_fmix1.eps',format='eps')
#plt.show()

==> figs/configuration_prod_fmix1_begelman98.py <==
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from scipy import special

c = 299792458e2
e = 4.8032068e-10
me = 9.1093897e-28
sigma_T = 6.6524587159e-25
mec2 = me*c*c

#f_mix = 1.0
NX = 1152
B0 = 1.0
Te = 1.0e4
#alpha = 1.0
#alpha0 = alpha + 2.0
NR = NX/2
rho0 = mec2/(e*B0)
rhoc = Te*rho0
#xmax = rho0/1.28*NX
xmax = rhoc/1.28*NX
Rmax = xmax/2.0
R0 = 0.1*Rmax
beta_drift_max = 0.5
#n_ratio = 10.0
Bz2_intC = 1.0e-3
print 'rho0,rhoc:',rho0,rhoc

dr = Rmax/NR
r = np.arange(dr/2.0,Rmax,dr)
print 'min/max/shape r/R0:',np.min(r)/R0,np.max(r)/R0,r.shape

h = special.kn(1,1.0/Te)/special.kn(2,1.0/Te)
kappa = 1.0 + Te/(3.0*Te + h - 1.0)
print 'h,kappa:',h,kappa

def B_phi0(r,alpha):
  return B0*(r/R0)**(-alpha)

def cutoff_index(alpha):
  return alpha + 1.0

def cutoff(r,s):
  return (r/R0)**s / (1.0 + (r/R0)**s)

def B_phi(r,alpha):
  s = cutoff_index(alpha)
  return B_phi0(r,alpha) * cutoff(r,s) * cutoff(Rmax-r,s)

def B_phi_Alves(r):
  return (B0/2.0)*(r/R0)*np.exp(1.0-r/R0)

def dB_phi(r,alpha):
  s = cutoff_index(alpha)
  return B_phi(r,alpha)*(-alpha*(1.0/r) + s/r/(1.0+(r/R0)**s) - s/(Rmax-r)/(1.0+((Rmax-r)/R0)**s))

def dB_phi0(r,alpha):
  return -B_phi0(r,alpha)*(alpha/r)

def drB_phi(r,alpha):
  return B_phi(r,alpha) + r*dB_phi(r,alpha)

def B_phi_r_drB_phi(r,alpha):
  return B_phi(r,alpha)*drB_phi(r,alpha)/r

def local_alpha(r,alpha):
  return dB_phi(r,alpha) / B_phi(r,alpha) * r

def local_alpha0(r,alpha):
  return dB_phi0(r,alpha) / B_phi0(r,alpha) * r

s_n = 0.0
def eta(r):
  eta = ((r/R0)**s_n + 1.0)**(-1)
  return eta / np.max(eta)


rows = 1
cols = 2
plt.clf()
plt.gcf().set_size_inches(4*cols,4*rows)
#plt1 = plt.subplot(rows,cols,1)
plt2 = plt.subplot(rows,cols,1)
plt3 = plt.subplot(rows,cols,2)
#plt4 = plt.subplot(rows,cols,4)


f_mix = 1.0
arr_alpha = [1.5,1.0,0.5,0.0]
R_peaks = [0.84,1.0,1.55,5.0*0.5]
N = len(arr_alpha)
for i in range(N):
  alpha = arr_alpha[i]
  R_peak = R_peaks[i]
  print 'alpha =',alpha
  
  B_z2 = np.cumsum(B_phi_r_drB_phi(r,alpha)*dr)*(1.0-f_mix)*(-2.0)
  B_z2 -= np.min(B_z2)
  B_z2 += Bz2_intC*np.max(B_z2)
  B_z = np.sqrt(B_z2)
  B_tot = np.sqrt(B_phi(r,alpha)**2 + B_z**2)
  
  if (f_mix < 1.0):
    J_phi = B_phi(r,alpha)/B_z*(B_phi(r,alpha)/r + dB_phi(r,alpha))*(1.0-f_mix)
  else:
    J_phi = r*0.0
  J_phi /= (4.0*np.pi/c)
  
  J_z = drB_phi(r,alpha)/r
  J_z /= (4.0*np.pi/c)
  
  dP_dr = -B_phi(r,alpha) * drB_phi(r,alpha) * f_mix / (4.0*np.pi*r)
  
  arr_nratio = [10.0,100.0]
  if (alpha == 1.5):
    arr_nratio = [10.0]
  for n_ratio in arr_nratio:
    print 'n_ratio =',n_ratio
    P = np.cumsum(dP_dr*dr)
    P_min = np.min(P)
    P -= P_min
    P_max = np.max(P)
    
    if (f_mix == 0.0):
      J_mod = np.sqrt(J_phi**2 + J_z**2)
      beta_drift = J_mod / (c*e*eta(r))
      n0 = np.max(beta_drift) / beta_drift_max
    else:
      n_max = P_max / (Te*mec2)
      n0 = n_max / n_ratio
    
    P0 = n0*Te*mec2
    P += P0
    n = P / (Te*mec2)
    ne = n / 2.0
    w = n*mec2*(4.0*Te+h)
    sigma_hot_Bphi_r = B_phi(r,alpha)**2 / (4.0*np.pi*w)
    sigma_hot_Btot_r = B_tot**2 / (4.0*np.pi*w)
    print '  min/max sigma_hot_Btot:',np.min(sigma_hot_Btot_r),np.max(sigma_hot_Btot_r)
    
    vs2_r = P*kappa / w
    print '  min/max v_s^2:',np.min(vs2_r),np.max(vs2_r)
    
    # dispersion equation of Begelman (1998)
    l_k = 0.0
    sigma0 = sigma_hot_Bphi_r
    vs2 = vs2_r
    
    # m = eta = 0
    # 0.5*(1+l_k**2)*(1.0+1.0/sigma0)*omega2 + alpha + (sigma0-vs2)/(sigma0+vs2) = 0
    # omega2 = [-alpha - (sigma0-vs2)/(sigma0+vs2)] / [0.5*(1+l_k**2)*(1.0+1.0/sigma0)]
    omega2_m0_r = -local_alpha(r,alpha) - (sigma_hot_Bphi_r - vs2_r)/(sigma_hot_Bphi_r + vs2)
    omega2_m0_r /= (1.0+1.0/sigma_hot_Bphi_r)*0.5*(1.0+l_k**2)
    omegaI_m0_r = np.sqrt(-omega2_m0_r)
    tauI_m0_r = r/R0/omegaI_m0_r
    print '  min/max omega2_m0:',np.min(omega2_m0_r),np.max(omega2_m0_r)
    check = 0.5*(1+l_k**2)*(1.0+1.0/sigma0)*omega2_m0_r + local_alpha(r,alpha) + (sigma0-vs2)/(sigma0+vs2)
    print '  absmax check(m=0):',np.max(np.abs(check))
    
    # m = 1,2,...
    # 0.5*(1+l_k**2)*[(1.0+1.0/sigma0)*omega2 - m2] + alpha + [m2*vs2*sigma0 - omega2*(sigma0-vs2)]/[m2*vs2*sigma0 - omega2*(sigma0+vs2)] = 0
    
# ###
# +(1.0+l_k**2)*(sigma0+vs2)*(1.0+1.0/sigma0)*omega4
# +2.0*[alpha*(sigma0+vs2)+(sigma0-vs2)]*omega2
# -(1.0+l_k**2)*m2*(sigma0+2.0*vs2+vs2*sigma0)*omega2
# +[(1.0+l_k**2)*m2-2.0*(alpha+1.0)]*m2*vs2*sigma0
# = 0
# ###
    for m in [1,2,3,4,5]:
      m2 = m**2
      A4 = (1.0+l_k**2)*(sigma0+vs2)*(1.0+1.0/sigma0)
      A2 = 2.0*(local_alpha(r,alpha)*(sigma0+vs2)+(sigma0-vs2)) - (1.0+l_k**2)*m2*(sigma0+2.0*vs2+vs2*sigma0)
      A0 = ((1.0+l_k**2)*m2-2.0*(local_alpha(r,alpha)+1.0))*m2*vs2*sigma0
      Delta_m_r = A2**2 - 4.0*A4*A0
      omega2_m_r = (-A2 - np.sqrt(Delta_m_r))/(2.0*A4)
      check = 0.5*(1+l_k**2)*((1.0+1.0/sigma0)*omega2_m_r - m2) + local_alpha(r,alpha) + (m2*vs2*sigma0 - omega2_m_r*(sigma0-vs2))/(m2*vs2*sigma0 - omega2_m_r*(sigma0+vs2))
      print '  min/max omega2(m=%g):'%(m),np.min(omega2_m_r),np.max(omega2_m_r)
      print '  absmax check(m=%g):'%(m),np.max(np.abs(check))
      if (np.min(omega2_m_r) < 0.0):
        omegaI_m_r = np.sqrt(-omega2_m_r)
        tauI_m_r = r/R0/omegaI_m_r
        ind = np.where(r >= R0)[0][0]
        print '  tauI(R0,m=%g):'%(m),tauI_m_r[ind]
        if (m == 1):
          tauI_m1_r = tauI_m_r
      else:
        print '  stable modes'
    
    col = mpl.cm.jet((-alpha+2.0)/2.0)
    ls1 = '-'
    lab1 = r'$\alpha_{B\phi}$ = %g'%(-alpha)
    if (n_ratio == 100.0):
      ls1 = '--'
      lab1 = ''
    #plt1.plot(r/R0,sigma_hot_Btot_r,c=col,ls=ls1,lw=2,label=lab1)
    plt2.plot(r/R0/R_peak,tauI_m0_r/R_peak,c=col,ls=ls1,lw=2,label=lab1,zorder=0)
    plt3.plot(r/R0/R_peak,tauI_m1_r/R_peak,c=col,ls=ls1,lw=2,label=lab1,zorder=0)
    #plt4.plot(r/R0,tauI_m2_r,c=col,ls=ls1,lw=2,label=lab1)
    
    r0 = 1.0/R_peak #+ (alpha-1.0)/1.0
    stau = R_peak
    s1 = 60
    s2 = s1*2
    if (alpha == 1.5):
      plt2.scatter(r0,1.69243/stau,marker='o',c=col,s=s1,zorder=2)
      plt3.scatter(r0,2.3185/stau,marker='*',c=col,s=s1,zorder=2)
    if (alpha == 1.0):
      plt2.scatter(r0,1.12516/stau,marker='o',c=col,s=s2,zorder=1)
      plt2.scatter(r0,1.47863/stau,marker='o',c=col,s=s1,zorder=2)
      plt3.scatter(r0,2.4948/stau,marker='*',c=col,s=s2,zorder=1)
      plt3.scatter(r0,2.79722/stau,marker='*',c=col,s=s1,zorder=2)
    if (alpha == 0.5):
      plt2.scatter(r0,1.62084/stau,marker='o',c=col,s=s2,zorder=1)
      plt2.scatter(r0,1.78654/stau,marker='o',c=col,s=s1,zorder=2)
      plt3.scatter(r0,3.6689/stau,marker='*',c=col,s=s2,zorder=1)
      plt3.scatter(r0,4.03594/stau,marker='*',c=col,s=s1,zorder=2)
    if (alpha == 0.0):
      plt2.scatter(r0,1.87834/stau,marker='o',c=col,s=s2,zorder=1)
      plt2.scatter(r0,3.4014/stau,marker='o',c=col,s=s1,zorder=2)
      plt3.scatter(r0,6.55992/stau,marker='*',c=col,s=s2,zorder=1)
      plt3.scatter(r0,6.78674/stau,marker='*',c=col,s=s1,zorder=2)



#plt1.set_title(r'$\sigma_{\rm hot} (B_{\rm tot})$; $f_{\rm mix}$ = 1')
#plt1.set_xlabel(r'r / $R_0$')
#plt1.set_xticks(range(int(Rmax/R0)+2))
#plt1.set_xlim(0,10)
#plt1.set_ylim(0,2.5)
#plt1.set_yscale('log')
#plt1.set_ylim(0.01,10)
#plt1.minorticks_on()
#plt1.grid(c='0.5',ls=':')
#plt1.legend(loc='lower center',fontsize=11)

plt2.set_title(r'$c\tau_I/R_{B\phi}$, $m = 0$, $f_{\rm mix} = 1$')
plt2.set_xlabel(r'r / $R_{B\phi}$')
#plt2.set_xticks(range(int(Rmax/R0)+2))
plt2.set_xlim(0,4)
plt2.set_ylim(0,8)
#plt2.set_yscale('log')
plt2.minorticks_on()
plt2.grid(c='0.5',ls=':')
#plt2.legend(loc='best',fontsize=11)

plt3.set_title(r'$c\tau_I/R_{B\phi}$, $m = 1$, $f_{\rm mix} = 1$')
plt3.set_xlabel(r'r / $R_{B\phi}$')
#plt3.set_xticks(range(int(Rmax/R0)+2))
plt3.set_xlim(0,4)
plt3.set_ylim(0,8)
#plt3.set_yscale('log')
plt3.minorticks_on()
plt3.grid(c='0.5',ls=':')
plt3.legend(loc='lower right',fontsize=12)

#plt4.set_title(r'$c\tau_I/R_0 (m=0,\,l/k=%g)$'%(l_k))
#plt4.set_xlabel(r'r / $R_0$')
#plt4.set_xticks(range(int(Rmax/R0)+2))
#plt4.set_xlim(0,10)
#plt4.set_ylim(0,9)
#plt4.set_yscale('log')
#plt4.minorticks_on()
#plt4.grid(c='0.5',ls=':')
#plt4.legend(loc='best',fontsize=11)

print 'saving figure'
plt.tight_layout()
plt.savefig('configuration_prod_fmix1_begelman98.png',format='png')
plt.savefig('configuration_prod_fmix1_begelman98.pdf',format='pdf')
plt.savefig('configuration_prod_fmix1_begelman98.eps',format='eps')
#plt.show()
